Electricity Theft Detection using Machine Learning

Non-technical losses (NTL) in electric power grids arise through electricity theft, broken electric meters or billing errors. They can harm the power supplier as well as the whole economy of a country through losses of up to 40% of the total power distribution. For NTL detection, researchers use artificial intelligence to analyse data. This work is about improving the extraction of more meaningful features from a data set. With these features, the prediction quality will increase.

==> file/drop.py <==
kind_to_df_map[kind] = kind_to_df_map[kind].sort_values(column_sort).drop(column_sort, axis=1)
kind_to_df_map[kind] = kind_to_df_map[kind].sort_values(column_sort)#.drop(column_sort, axis=1)
data_parts = []
    for jumz in range(0, len(gr_ob), chunk_size):
        data_parts.append( pd.concat( [ gr_ob.get_group(group) for i,group in enumerate( gr_ob.groups) if (i>= jumz) and (i < jumz+chunk_size)  ] ).groupby('ID_UC') )
    print len(data_parts)

